$\Lambda_c \to \Lambda \ell^+ \nu_\ell$ form factors and decay rates from lattice QCD with physical quark masses

The first lattice QCD calculation of the form factors governing $\Lambda_c \to \Lambda \ell^+ \nu_\ell$ decays is reported. The calculation was performed with two different lattice spacings and includes one ensemble with a pion mass of 139(2) MeV. The resulting predictions for the $\Lambda_c \to \Lambda e^+ \nu_e$ and $\Lambda_c \to \Lambda \mu^+ \nu_\mu$ decay rates divided by $|V_{cs}|^2$ are $0.2007(71)(74)\:{\rm ps}^{-1}$ and $0.1945(69)(72)\:{\rm ps}^{-1}$, respectively, where the two uncertainties are statistical and systematic. Taking the Cabibbo-Kobayashi-Maskawa matrix element $|V_{cs}|$ from a global fit and the $\Lambda_c$ lifetime from experiments, this translates to branching fractions of $\mathcal{B}(\Lambda_c\to\Lambda e^+\nu_e)=0.0380(19)_{\rm LQCD\:\:}(11)_{\tau_{\Lambda_c}}$ and $\mathcal{B}(\Lambda_c\to\Lambda \mu^+\nu_\mu)=0.0369(19)_{\rm LQCD\:\:}(11)_{\tau_{\Lambda_c}}$. These results are consistent with, and two times more precise than, the measurements performed recently by the BESIII Collaboration. Using instead the measured branching fractions together with the lattice calculation to determine the CKM matrix element gives $|V_{cs}|= 0.949(24)_{\rm LQCD\:\:}(14)_{\tau_{\Lambda_c}}(49)_{\mathcal{B}}$.

==> anc/LambdacLambda_HO_covariance.dat <==
a0_fperp  a0_fperp  0.005559800984351
a0_fperp  a1_fperp  -0.067920515843356
a0_fperp  a2_fperp  0.09289019926761
a0_fperp  a3_fperp  -0.043731777141304
a0_fperp  a0_fplus  0.001621132426908
a0_fperp  a1_fplus  -0.015490019471549
a0_fperp  a2_fplus  -0.011260768906783
a0_fperp  a3_fplus  0.003840415192099
a0_fperp  a0_f0  0.001166603719953
a0_fperp  a1_f0  -0.009143259290702
a0_fperp  a2_f0  -0.009551362755313
a0_fperp  a3_f0  0.004804175264042
a0_fperp  a0_gpp  0.000779492023659
a0_fperp  a1_gperp  -0.007533365834815
a0_fperp  a2_gperp  -0.009817561638073
a0_fperp  a3_gperp  0.00549404366751
a0_fperp  a1_gplus  -0.006663105460401
a0_fperp  a2_gplus  -0.004853170835387
a0_fperp  a3_gplus  0.013431923940669
a0_fperp  a0_g0  0.001474877812793
a0_fperp  a1_g0  -0.018084408229117
a0_fperp  a2_g0  0.018169919949463
a0_fperp  a3_g0  -0.006152756166974
a1_fperp  a0_fperp  -0.067920515843356
a1_fperp  a1_fperp  1.8083580528745
a1_fperp  a2_fperp  -8.7037973455086
a1_fperp  a3_fperp  4.28955002400025
a1_fperp  a0_fplus  -0.015379583932967
a1_fperp  a1_fplus  0.23157558481796
a1_fperp  a2_fplus  -0.29048563823384
a1_fperp  a3_fplus  -0.10411883820826
a1_fperp  a0_f0  -0.011528090591473
a1_fperp  a1_f0  0.17507248254061
a1_fperp  a2_f0  -0.25555374379401
a1_fperp  a3_f0  -0.26382911048263
a1_fperp  a0_gpp  -0.007377716140923
a1_fperp  a1_gperp  0.10734178840706
a1_fperp  a2_gperp  -0.09183881017264
a1_fperp  a3_gperp  -0.088046804348902
a1_fperp  a1_gplus  0.099162273334114
a1_fperp  a2_gplus  -0.14165457573716
a1_fperp  a3_gplus  -0.177836562360365
a1_fperp  a0_g0  -0.013291639730436
a1_fperp  a1_g0  0.20100500141124
a1_fperp  a2_g0  -0.410437979037805
a1_fperp  a3_g0  0.073037094661729
a2_fperp  a0_fperp  0.09289019926761
a2_fperp  a1_fperp  -8.7037973455086
a2_fperp  a2_fperp  148.886731672
a2_fperp  a3_fperp  -115.8241119142
a2_fperp  a0_fplus  -0.000657835610247
a2_fperp  a1_fplus  -0.364848175606325
a2_fperp  a2_fplus  7.8204412846137
a2_fperp  a3_fplus  1.56921055282685
a2_fperp  a0_f0  -0.002999009598932
a2_fperp  a1_f0  -0.34346646367549
a2_fperp  a2_f0  8.00221905128845
a2_fperp  a3_f0  1.4039555897912
a2_fperp  a0_gpp  -0.006269976560681
a2_fperp  a1_gperp  -0.142408499027245
a2_fperp  a2_gperp  4.40779606285885
a2_fperp  a3_gperp  0.546537958553165
a2_fperp  a1_gplus  0.003841351758758
a2_fperp  a2_gplus  2.6176886363994
a2_fperp  a3_gplus  3.11652124604685
a2_fperp  a0_g0  -0.001569970836854
a2_fperp  a1_g0  -0.102350486345195
a2_fperp  a2_g0  3.32790029560355
a2_fperp  a3_g0  0.966012812742505
a3_fperp  a0_fperp  -0.043731777141304
a3_fperp  a1_fperp  4.28955002400025
a3_fperp  a2_fperp  -115.8241119142
a3_fperp  a3_fperp  898.6844410118
a3_fperp  a0_fplus  0.000625395610683
a3_fperp  a1_fplus  -0.014418775558872
a3_fperp  a2_fplus  -0.078880423671152
a3_fperp  a3_fplus  0.25438050488837
a3_fperp  a0_f0  0.00061839835847
a3_fperp  a1_f0  -0.022686059062384
a3_fperp  a2_f0  0.042529428225049
a3_fperp  a3_f0  0.221891634496985
a3_fperp  a0_gpp  0.000450034992416
a3_fperp  a1_gperp  -0.022644987632182
a3_fperp  a2_gperp  0.20267862510293
a3_fperp  a3_gperp  0.075435382954331
a3_fperp  a1_gplus  -0.018889017555523
a3_fperp  a2_gplus  0.15012538151024
a3_fperp  a3_gplus  0.238767539060015
a3_fperp  a0_g0  0.000474191660791
a3_fperp  a1_g0  -0.016010920332938
a3_fperp  a2_g0  0.107971851753905
a3_fperp  a3_g0  0.18577503443245
a0_fplus  a0_fperp  0.001621132426908
a0_fplus  a1_fperp  -0.015379583932967
a0_fplus  a2_fperp  -0.000657835610247
a0_fplus  a3_fperp  0.000625395610683
a0_fplus  a0_fplus  0.001279432696916
a0_fplus  a1_fplus  -0.015501237128933
a0_fplus  a2_fplus  0.021061171883503
a0_fplus  a3_fplus  -0.047793147194113
a0_fplus  a0_f0  0.000826457386462
a0_fplus  a1_f0  -0.007919060148338
a0_fplus  a2_f0  0.000914924525931
a0_fplus  a3_f0  0.009422872312684
a0_fplus  a0_gpp  0.00044298729564
a0_fplus  a1_gperp  -0.004618042447539
a0_fplus  a2_gperp  -0.007053700220388
a0_fplus  a3_gperp  0.004044370312001
a0_fplus  a1_gplus  -0.003888873931681
a0_fplus  a2_gplus  -0.001273484297954
a0_fplus  a3_gplus  0.00232386108317
a0_fplus  a0_g0  0.000787489288329
a0_fplus  a1_g0  -0.009515627926817
a0_fplus  a2_g0  0.009347848535518
a0_fplus  a3_g0  -0.002591300595772
a1_fplus  a0_fperp  -0.015490019471549
a1_fplus  a1_fperp  0.23157558481796
a1_fplus  a2_fperp  -0.364848175606325
a1_fplus  a3_fperp  -0.014418775558872
a1_fplus  a0_fplus  -0.015501237128933
a1_fplus  a1_fplus  0.37116265860271
a1_fplus  a2_fplus  -2.05764916797445
a1_fplus  a3_fplus  4.3060045429678
a1_fplus  a0_f0  -0.008704309405651
a1_fplus  a1_f0  0.200742569421455
a1_fplus  a2_f0  -0.677835711545945
a1_fplus  a3_f0  -0.410324272097485
a1_fplus  a0_gpp  -0.004356003672057
a1_fplus  a1_gperp  0.078819838673415
a1_fplus  a2_gperp  -0.066833982773894
a1_fplus  a3_gperp  -0.07808699828675
a1_fplus  a1_gplus  0.054101922933386
a1_fplus  a2_gplus  -0.073681667774042
a1_fplus  a3_gplus  0.10144907976947
a1_fplus  a0_g0  -0.007724970134637
a1_fplus  a1_g0  0.11043839434322
a1_fplus  a2_g0  -0.18844113049626
a1_fplus  a3_g0  0.038790520010599
a2_fplus  a0_fperp  -0.011260768906783
a2_fplus  a1_fperp  -0.29048563823384
a2_fplus  a2_fperp  7.8204412846137
a2_fplus  a3_fperp  -0.078880423671152
a2_fplus  a0_fplus  0.021061171883503
a2_fplus  a1_fplus  -2.05764916797445
a2_fplus  a2_fplus  36.81225218867
a2_fplus  a3_fplus  -113.531898801355
a2_fplus  a0_f0  0.006336495274574
a2_fplus  a1_f0  -0.776602839142185
a2_fplus  a2_f0  13.37128118663
a2_fplus  a3_f0  3.0265280041129
a2_fplus  a0_gpp  -0.003856611941403
a2_fplus  a1_gperp  -0.123219249129135
a2_fplus  a2_gperp  3.08863290124085
a2_fplus  a3_gperp  0.119161771052515
a2_fplus  a1_gplus  0.042745091321574
a2_fplus  a2_gplus  0.29152310375407
a2_fplus  a3_gplus  0.605117468486885
a2_fplus  a0_g0  -0.004046703656993
a2_fplus  a1_g0  -0.030426001253534
a2_fplus  a2_g0  1.42062534882985
a2_fplus  a3_g0  -0.089092289649304
a3_fplus  a0_fperp  0.003840415192099
a3_fplus  a1_fperp  -0.10411883820826
a3_fplus  a2_fperp  1.56921055282685
a3_fplus  a3_fperp  0.25438050488837
a3_fplus  a0_fplus  -0.047793147194113
a3_fplus  a1_fplus  4.3060045429678
a3_fplus  a2_fplus  -113.531898801355
a3_fplus  a3_fplus  890.33447673926
a3_fplus  a0_f0  0.006510196717377
a3_fplus  a1_f0  -0.324497196735855
a3_fplus  a2_f0  3.573345699174
a3_fplus  a3_f0  4.95082786852905
a3_fplus  a0_gpp  0.000855782333324
a3_fplus  a1_gperp  -0.137454596784635
a3_fplus  a2_gperp  1.4737069854284
a3_fplus  a3_gperp  0.740196123259365
a3_fplus  a1_gplus  -0.035008245462419
a3_fplus  a2_gplus  0.40990220987016
a3_fplus  a3_gplus  0.29697183281575
a3_fplus  a0_g0  0.001321704403272
a3_fplus  a1_g0  -0.026546972130919
a3_fplus  a2_g0  0.161048149084985
a3_fplus  a3_g0  0.780071985326465
a0_f0  a0_fperp  0.001166603719953
a0_f0  a1_fperp  -0.011528090591473
a0_f0  a2_fperp  -0.002999009598932
a0_f0  a3_fperp  0.00061839835847
a0_f0  a0_fplus  0.000826457386462
a0_f0  a1_fplus  -0.008704309405651
a0_f0  a2_fplus  0.006336495274574
a0_f0  a3_fplus  0.006510196717377
a0_f0  a0_f0  0.001050833767877
a0_f0  a1_f0  -0.01239046629937
a0_f0  a2_f0  0.016679902843922
a0_f0  a3_f0  -0.041123759053344
a0_f0  a0_gpp  0.000389564597366
a0_f0  a1_gperp  -0.003358880102069
a0_f0  a2_gperp  -0.00826978882975
a0_f0  a3_gperp  0.003506505323342
a0_f0  a1_gplus  -0.00369286678013
a0_f0  a2_gplus  -0.000824985784846
a0_f0  a3_gplus  0.002324193449134
a0_f0  a0_g0  0.000595008421028
a0_f0  a1_g0  -0.007177864193977
a0_f0  a2_g0  0.007425464653364
a0_f0  a3_g0  -0.001644340002479
a1_f0  a0_fperp  -0.009143259290702
a1_f0  a1_fperp  0.17507248254061
a1_f0  a2_fperp  -0.34346646367549
a1_f0  a3_fperp  -0.022686059062384
a1_f0  a0_fplus  -0.007919060148338
a1_f0  a1_fplus  0.200742569421455
a1_f0  a2_fplus  -0.776602839142185
a1_f0  a3_fplus  -0.324497196735855
a1_f0  a0_f0  -0.01239046629937
a1_f0  a1_f0  0.33853009098871
a1_f0  a2_f0  -2.1494352034349
a1_f0  a3_f0  4.1954992980999
a1_f0  a0_gpp  -0.003452250642786
a1_f0  a1_gperp  0.064112792238222
a1_f0  a2_gperp  -0.108340104060005
a1_f0  a3_gperp  -0.08255091459682
a1_f0  a1_gplus  0.053138961638465
a1_f0  a2_gplus  -0.131185845860595
a1_f0  a3_gplus  0.107758296598175
a1_f0  a0_g0  -0.004854989531387
a1_f0  a1_g0  0.075361271336058
a1_f0  a2_g0  -0.15737532356808
a1_f0  a3_g0  0.024495863570828
a2_f0  a0_fperp  -0.009551362755313
a2_f0  a1_fperp  -0.25555374379401
a2_f0  a2_fperp  8.00221905128845
a2_f0  a3_fperp  0.042529428225049
a2_f0  a0_fplus  0.000914924525931
a2_f0  a1_fplus  -0.677835711545945
a2_f0  a2_fplus  13.37128118663
a2_f0  a3_fplus  3.573345699174
a2_f0  a0_f0  0.016679902843922
a2_f0  a1_f0  -2.1494352034349
a2_f0  a2_f0  39.415122085287
a2_f0  a3_f0  -114.418369315455
a2_f0  a0_gpp  -0.006017264850368
a2_f0  a1_gperp  -0.171524342767965
a2_f0  a2_gperp  3.96929350383075
a2_f0  a3_gperp  0.30308965872643
a2_f0  a1_gplus  0.019031995018849
a2_f0  a2_gplus  1.0393051184169
a2_f0  a3_gplus  0.45429016987785
a2_f0  a0_g0  -0.005911814197477
a2_f0  a1_g0  -0.002405509417021
a2_f0  a2_g0  1.3589192800736
a2_f0  a3_g0  -0.054923263089491
a3_f0  a0_fperp  0.004804175264042
a3_f0  a1_fperp  -0.26382911048263
a3_f0  a2_fperp  1.4039555897912
a3_f0  a3_fperp  0.221891634496985
a3_f0  a0_fplus  0.009422872312684
a3_f0  a1_fplus  -0.410324272097485
a3_f0  a2_fplus  3.0265280041129
a3_f0  a3_fplus  4.95082786852905
a3_f0  a0_f0  -0.041123759053344
a3_f0  a1_f0  4.1954992980999
a3_f0  a2_f0  -114.418369315455
a3_f0  a3_f0  889.33010258185
a3_f0  a0_gpp  0.002605540912188
a3_f0  a1_gperp  -0.102627063041215
a3_f0  a2_gperp  0.85903724109543
a3_f0  a3_gperp  0.5788177995607
a3_f0  a1_gplus  -0.067910867886162
a3_f0  a2_gplus  0.1257420903302
a3_f0  a3_gplus  1.1644793703279
a3_f0  a0_g0  0.001636865045789
a3_f0  a1_g0  -0.062211873740946
a3_f0  a2_g0  0.290578631358045
a3_f0  a3_g0  0.45815306744707
a0_gpp  a0_fperp  0.000779492023659
a0_gpp  a1_fperp  -0.007377716140923
a0_gpp  a2_fperp  -0.006269976560681
a0_gpp  a3_fperp  0.000450034992416
a0_gpp  a0_fplus  0.00044298729564
a0_gpp  a1_fplus  -0.004356003672057
a0_gpp  a2_fplus  -0.003856611941403
a0_gpp  a3_fplus  0.000855782333324
a0_gpp  a0_f0  0.000389564597366
a0_gpp  a1_f0  -0.003452250642786
a0_gpp  a2_f0  -0.006017264850368
a0_gpp  a3_f0  0.002605540912188
a0_gpp  a0_gpp  0.000540835405467
a0_gpp  a1_gperp  -0.005242788362987
a0_gpp  a2_gperp  0.006307080254787
a0_gpp  a3_gperp  -0.012330880504922
a0_gpp  a1_gplus  -0.00532600270802
a0_gpp  a2_gplus  0.010102398466712
a0_gpp  a3_gplus  -0.038370268830132
a0_gpp  a0_g0  0.000577396819659
a0_gpp  a1_g0  -0.005911908118355
a0_gpp  a2_g0  0.008430805586451
a0_gpp  a3_g0  -0.001323974480837
a1_gperp  a0_fperp  -0.007533365834815
a1_gperp  a1_fperp  0.10734178840706
a1_gperp  a2_fperp  -0.142408499027245
a1_gperp  a3_fperp  -0.022644987632182
a1_gperp  a0_fplus  -0.004618042447539
a1_gperp  a1_fplus  0.078819838673415
a1_gperp  a2_fplus  -0.123219249129135
a1_gperp  a3_fplus  -0.137454596784635
a1_gperp  a0_f0  -0.003358880102069
a1_gperp  a1_f0  0.064112792238222
a1_gperp  a2_f0  -0.171524342767965
a1_gperp  a3_f0  -0.102627063041215
a1_gperp  a0_gpp  -0.005242788362987
a1_gperp  a1_gperp  0.29621964775211
a1_gperp  a2_gperp  -2.40696275830665
a1_gperp  a3_gperp  3.86113297075995
a1_gperp  a1_gplus  0.084728049239683
a1_gperp  a2_gplus  -0.407644991576225
a1_gperp  a3_gplus  1.03621984920725
a1_gperp  a0_g0  -0.005408448913234
a1_gperp  a1_g0  0.074784154987634
a1_gperp  a2_g0  -0.15497977270564
a1_gperp  a3_g0  -0.067238338421805
a2_gperp  a0_fperp  -0.009817561638073
a2_gperp  a1_fperp  -0.09183881017264
a2_gperp  a2_fperp  4.40779606285885
a2_gperp  a3_fperp  0.20267862510293
a2_gperp  a0_fplus  -0.007053700220388
a2_gperp  a1_fplus  -0.066833982773894
a2_gperp  a2_fplus  3.08863290124085
a2_gperp  a3_fplus  1.4737069854284
a2_gperp  a0_f0  -0.00826978882975
a2_gperp  a1_f0  -0.108340104060005
a2_gperp  a2_f0  3.96929350383075
a2_gperp  a3_f0  0.85903724109543
a2_gperp  a0_gpp  0.006307080254787
a2_gperp  a1_gperp  -2.40696275830665
a2_gperp  a2_gperp  44.092567253772
a2_gperp  a3_gperp  -113.244636374245
a2_gperp  a1_gplus  -0.20675021297145
a2_gperp  a2_gplus  3.62205248934555
a2_gperp  a3_gplus  -6.69168027717155
a2_gperp  a0_g0  -0.003669193727003
a2_gperp  a1_g0  0.045115951931902
a2_gperp  a2_g0  1.5109278505797
a2_gperp  a3_g0  1.10285483016395
a3_gperp  a0_fperp  0.00549404366751
a3_gperp  a1_fperp  -0.088046804348902
a3_gperp  a2_fperp  0.546537958553165
a3_gperp  a3_fperp  0.075435382954331
a3_gperp  a0_fplus  0.004044370312001
a3_gperp  a1_fplus  -0.07808699828675
a3_gperp  a2_fplus  0.119161771052515
a3_gperp  a3_fplus  0.740196123259365
a3_gperp  a0_f0  0.003506505323342
a3_gperp  a1_f0  -0.08255091459682
a3_gperp  a2_f0  0.30308965872643
a3_gperp  a3_f0  0.5788177995607
a3_gperp  a0_gpp  -0.012330880504922
a3_gperp  a1_gperp  3.86113297075995
a3_gperp  a2_gperp  -113.244636374245
a3_gperp  a3_gperp  889.21687495987
a3_gperp  a1_gplus  0.14154027062937
a3_gperp  a2_gplus  -1.53044953399455
a3_gperp  a3_gplus  8.1020354885711
a3_gperp  a0_g0  -0.002962213844375
a3_gperp  a1_g0  -0.050231852319596
a3_gperp  a2_g0  -0.193530309947835
a3_gperp  a3_g0  0.902113468068785
a1_gplus  a0_fperp  -0.006663105460401
a1_gplus  a1_fperp  0.099162273334114
a1_gplus  a2_fperp  0.003841351758758
a1_gplus  a3_fperp  -0.018889017555523
a1_gplus  a0_fplus  -0.003888873931681
a1_gplus  a1_fplus  0.054101922933386
a1_gplus  a2_fplus  0.042745091321574
a1_gplus  a3_fplus  -0.035008245462419
a1_gplus  a0_f0  -0.00369286678013
a1_gplus  a1_f0  0.053138961638465
a1_gplus  a2_f0  0.019031995018849
a1_gplus  a3_f0  -0.067910867886162
a1_gplus  a0_gpp  -0.00532600270802
a1_gplus  a1_gperp  0.084728049239683
a1_gplus  a2_gperp  -0.20675021297145
a1_gplus  a3_gperp  0.14154027062937
a1_gplus  a1_gplus  0.12216728737744
a1_gplus  a2_gplus  -0.926898453501855
a1_gplus  a3_gplus  4.44360085368055
a1_gplus  a0_g0  -0.003642703928253
a1_gplus  a1_g0  0.066996312594551
a1_gplus  a2_g0  -0.17521039724663
a1_gplus  a3_g0  0.066794408921614
a2_gplus  a0_fperp  -0.004853170835387
a2_gplus  a1_fperp  -0.14165457573716
a2_gplus  a2_fperp  2.6176886363994
a2_gplus  a3_fperp  0.15012538151024
a2_gplus  a0_fplus  -0.001273484297954
a2_gplus  a1_fplus  -0.073681667774042
a2_gplus  a2_fplus  0.29152310375407
a2_gplus  a3_fplus  0.40990220987016
a2_gplus  a0_f0  -0.000824985784846
a2_gplus  a1_f0  -0.131185845860595
a2_gplus  a2_f0  1.0393051184169
a2_gplus  a3_f0  0.1257420903302
a2_gplus  a0_gpp  0.010102398466712
a2_gplus  a1_gperp  -0.407644991576225
a2_gplus  a2_gperp  3.62205248934555
a2_gplus  a3_gperp  -1.53044953399455
a2_gplus  a1_gplus  -0.926898453501855
a2_gplus  a2_gplus  19.660229355184
a2_gplus  a3_gplus  -112.378663548405
a2_gplus  a0_g0  -0.002775637852639
a2_gplus  a1_g0  -0.04116972249463
a2_gplus  a2_g0  1.82327801688845
a2_gplus  a3_g0  -0.80131290452472
a3_gplus  a0_fperp  0.013431923940669
a3_gplus  a1_fperp  -0.177836562360365
a3_gplus  a2_fperp  3.11652124604685
a3_gplus  a3_fperp  0.238767539060015
a3_gplus  a0_fplus  0.00232386108317
a3_gplus  a1_fplus  0.10144907976947
a3_gplus  a2_fplus  0.605117468486885
a3_gplus  a3_fplus  0.29697183281575
a3_gplus  a0_f0  0.002324193449134
a3_gplus  a1_f0  0.107758296598175
a3_gplus  a2_f0  0.45429016987785
a3_gplus  a3_f0  1.1644793703279
a3_gplus  a0_gpp  -0.038370268830132
a3_gplus  a1_gperp  1.03621984920725
a3_gplus  a2_gperp  -6.69168027717155
a3_gplus  a3_gperp  8.1020354885711
a3_gplus  a1_gplus  4.44360085368055
a3_gplus  a2_gplus  -112.378663548405
a3_gplus  a3_gplus  852.59557315318
a3_gplus  a0_g0  0.022219024364282
a3_gplus  a1_g0  -0.26988119086667
a3_gplus  a2_g0  1.2685213590508
a3_gplus  a3_g0  15.126133347828
a0_g0  a0_fperp  0.001474877812793
a0_g0  a1_fperp  -0.013291639730436
a0_g0  a2_fperp  -0.001569970836854
a0_g0  a3_fperp  0.000474191660791
a0_g0  a0_fplus  0.000787489288329
a0_g0  a1_fplus  -0.007724970134637
a0_g0  a2_fplus  -0.004046703656993
a0_g0  a3_fplus  0.001321704403272
a0_g0  a0_f0  0.000595008421028
a0_g0  a1_f0  -0.004854989531387
a0_g0  a2_f0  -0.005911814197477
a0_g0  a3_f0  0.001636865045789
a0_g0  a0_gpp  0.000577396819659
a0_g0  a1_gperp  -0.005408448913234
a0_g0  a2_gperp  -0.003669193727003
a0_g0  a3_gperp  -0.002962213844375
a0_g0  a1_gplus  -0.003642703928253
a0_g0  a2_gplus  -0.002775637852639
a0_g0  a3_gplus  0.022219024364282
a0_g0  a0_g0  0.001274246782045
a0_g0  a1_g0  -0.015876936130599
a0_g0  a2_g0  0.036881580505206
a0_g0  a3_g0  -0.073630174045597
a1_g0  a0_fperp  -0.018084408229117
a1_g0  a1_fperp  0.20100500141124
a1_g0  a2_fperp  -0.102350486345195
a1_g0  a3_fperp  -0.016010920332938
a1_g0  a0_fplus  -0.009515627926817
a1_g0  a1_fplus  0.11043839434322
a1_g0  a2_fplus  -0.030426001253534
a1_g0  a3_fplus  -0.026546972130919
a1_g0  a0_f0  -0.007177864193977
a1_g0  a1_f0  0.075361271336058
a1_g0  a2_f0  -0.002405509417021
a1_g0  a3_f0  -0.062211873740946
a1_g0  a0_gpp  -0.005911908118355
a1_g0  a1_gperp  0.074784154987634
a1_g0  a2_gperp  0.045115951931902
a1_g0  a3_gperp  -0.050231852319596
a1_g0  a1_gplus  0.066996312594551
a1_g0  a2_gplus  -0.04116972249463
a1_g0  a3_gplus  -0.26988119086667
a1_g0  a0_g0  -0.015876936130599
a1_g0  a1_g0  0.28130054748939
a1_g0  a2_g0  -1.4463171045838
a1_g0  a3_g0  5.0551220398993
a2_g0  a0_fperp  0.018169919949463
a2_g0  a1_fperp  -0.410437979037805
a2_g0  a2_fperp  3.32790029560355
a2_g0  a3_fperp  0.107971851753905
a2_g0  a0_fplus  0.009347848535518
a2_g0  a1_fplus  -0.18844113049626
a2_g0  a2_fplus  1.42062534882985
a2_g0  a3_fplus  0.161048149084985
a2_g0  a0_f0  0.007425464653364
a2_g0  a1_f0  -0.15737532356808
a2_g0  a2_f0  1.3589192800736
a2_g0  a3_f0  0.290578631358045
a2_g0  a0_gpp  0.008430805586451
a2_g0  a1_gperp  -0.15497977270564
a2_g0  a2_gperp  1.5109278505797
a2_g0  a3_gperp  -0.193530309947835
a2_g0  a1_gplus  -0.17521039724663
a2_g0  a2_gplus  1.82327801688845
a2_g0  a3_gplus  1.2685213590508
a2_g0  a0_g0  0.036881580505206
a2_g0  a1_g0  -1.4463171045838
a2_g0  a2_g0  22.454185805125
a2_g0  a3_g0  -116.91324925538
a3_g0  a0_fperp  -0.006152756166974
a3_g0  a1_fperp  0.073037094661729
a3_g0  a2_fperp  0.966012812742505
a3_g0  a3_fperp  0.18577503443245
a3_g0  a0_fplus  -0.002591300595772
a3_g0  a1_fplus  0.038790520010599
a3_g0  a2_fplus  -0.089092289649304
a3_g0  a3_fplus  0.780071985326465
a3_g0  a0_f0  -0.001644340002479
a3_g0  a1_f0  0.024495863570828
a3_g0  a2_f0  -0.054923263089491
a3_g0  a3_f0  0.45815306744707
a3_g0  a0_gpp  -0.001323974480837
a3_g0  a1_gperp  -0.067238338421805
a3_g0  a2_gperp  1.10285483016395
a3_g0  a3_gperp  0.902113468068785
a3_g0  a1_gplus  0.066794408921614
a3_g0  a2_gplus  -0.80131290452472
a3_g0  a3_gplus  15.126133347828
a3_g0  a0_g0  -0.073630174045597
a3_g0  a1_g0  5.0551220398993
a3_g0  a2_g0  -116.91324925538
a3_g0  a3_g0  865.79068263404


==> anc/LambdacLambda_HO_results.dat <==
a0_fperp  1.2832168963064
a1_fperp  -2.8490949509627
a2_fperp  7.136205678343
a3_fperp  -1.0772767521451
a0_fplus  0.79300302898608
a1_fplus  -2.3786295016984
a2_fplus  6.6395416922722
a3_fplus  -1.0830572615223
a0_f0  0.75859969141119
a1_f0  -1.77248928562
a2_f0  4.9255002152789
a3_f0  -0.25614053374084
a0_gpp  0.66814854196214
a1_gperp  -1.7293207092149
a2_gperp  5.9728490861797
a3_gperp  -1.6841465818569
a1_gplus  -2.2150357997885
a2_gplus  12.119207634348
a3_gplus  12.895290652163
a0_g0  0.71554189970185
a1_g0  -2.8036564175083
a2_g0  11.703001746494
a3_g0  1.3537740902441


==> anc/LambdacLambda_covariance.dat <==
a0_fperp  a0_fperp  0.003538345741374
a0_fperp  a1_fperp  -0.04867449687135
a0_fperp  a2_fperp  0.093742004364629
a0_fperp  a0_fplus  0.001174048091457
a0_fperp  a1_fplus  -0.014312869860097
a0_fperp  a2_fplus  0.000366447703424
a0_fperp  a0_f0  0.00081889818476
a0_fperp  a1_f0  -0.009384220969219
a0_fperp  a2_f0  0.002186815886437
a0_fperp  a0_gpp  0.000612031275093
a0_fperp  a1_gperp  -0.006740580097914
a0_fperp  a2_gperp  -0.009561286532377
a0_fperp  a1_gplus  -0.006176189905398
a0_fperp  a2_gplus  0.000998449083299
a0_fperp  a0_g0  0.001223494876196
a0_fperp  a1_g0  -0.015734201534717
a0_fperp  a2_g0  0.013166566271611
a1_fperp  a0_fperp  -0.04867449687135
a1_fperp  a1_fperp  1.4006047807838
a1_fperp  a2_fperp  -8.0891083324053
a1_fperp  a0_fplus  -0.014282438317666
a1_fperp  a1_fplus  0.24468065741128
a1_fperp  a2_fplus  -0.427150151181555
a1_fperp  a0_f0  -0.010781319488955
a1_fperp  a1_f0  0.19579557021636
a1_fperp  a2_f0  -0.440864715855955
a1_fperp  a0_gpp  -0.00681133794735
a1_fperp  a1_gperp  0.107315614169115
a1_fperp  a2_gperp  -0.067286099100488
a1_fperp  a1_gplus  0.10704499441847
a1_fperp  a2_gplus  -0.219767032009665
a1_fperp  a0_g0  -0.013206661892131
a1_fperp  a1_g0  0.21042932150174
a1_fperp  a2_g0  -0.39554502190203
a2_fperp  a0_fperp  0.093742004364629
a2_fperp  a1_fperp  -8.0891083324053
a2_fperp  a2_fperp  134.11747606934
a2_fperp  a0_fplus  0.00544407133312
a2_fperp  a1_fplus  -0.41757759986247
a2_fperp  a2_fplus  7.81625585843445
a2_fperp  a0_f0  0.003412694900316
a2_fperp  a1_f0  -0.389214308223615
a2_fperp  a2_f0  7.8250842319353
a2_fperp  a0_gpp  0.001209678053516
a2_fperp  a1_gperp  -0.19537745267421
a2_fperp  a2_gperp  4.3198615959879
a2_fperp  a1_gplus  -0.118860174938195
a2_fperp  a2_gplus  3.0795468206827
a2_fperp  a0_g0  0.007755318114121
a2_fperp  a1_g0  -0.24345079354849
a2_fperp  a2_g0  3.5256744657401
a0_fplus  a0_fperp  0.001174048091457
a0_fplus  a1_fperp  -0.014282438317666
a0_fplus  a2_fperp  0.00544407133312
a0_fplus  a0_fplus  0.000767956032364
a0_fplus  a1_fplus  -0.011158065436383
a0_fplus  a2_fplus  0.009907182602797
a0_fplus  a0_f0  0.000537141101985
a0_fplus  a1_f0  -0.007306187428885
a0_fplus  a2_f0  0.00185710394183
a0_fplus  a0_gpp  0.000336267346155
a0_fplus  a1_gperp  -0.003697807979122
a0_fplus  a2_gperp  -0.007897124692035
a0_fplus  a1_gplus  -0.003550913339941
a0_fplus  a2_gplus  0.000817844830001
a0_fplus  a0_g0  0.000635768076358
a0_fplus  a1_g0  -0.008195326646955
a0_fplus  a2_g0  0.006249880352224
a1_fplus  a0_fperp  -0.014312869860097
a1_fplus  a1_fperp  0.24468065741128
a1_fplus  a2_fperp  -0.41757759986247
a1_fplus  a0_fplus  -0.011158065436383
a1_fplus  a1_fplus  0.27004303452901
a1_fplus  a2_fplus  -1.21879002646645
a1_fplus  a0_f0  -0.007704443872694
a1_fplus  a1_f0  0.181522242724825
a1_fplus  a2_f0  -0.6586560176598
a1_fplus  a0_gpp  -0.003902554105211
a1_fplus  a1_gperp  0.061995464673379
a1_fplus  a2_gperp  0.017228882054147
a1_fplus  a1_gplus  0.055497925851272
a1_fplus  a2_gplus  -0.08116277413392
a1_fplus  a0_g0  -0.007635267725441
a1_fplus  a1_g0  0.115154831405415
a1_fplus  a2_g0  -0.174011921895845
a2_fplus  a0_fperp  0.000366447703424
a2_fplus  a1_fperp  -0.427150151181555
a2_fplus  a2_fperp  7.81625585843445
a2_fplus  a0_fplus  0.009907182602797
a2_fplus  a1_fplus  -1.21879002646645
a2_fplus  a2_fplus  20.486530715202
a2_fplus  a0_f0  0.004200318239258
a2_fplus  a1_f0  -0.67177765978261
a2_fplus  a2_f0  13.854058662194
a2_fplus  a0_gpp  0.000094468218874
a2_fplus  a1_gperp  -0.107357568059815
a2_fplus  a2_gperp  2.7991550178394
a2_fplus  a1_gplus  -0.028537317925923
a2_fplus  a2_gplus  0.491954347997935
a2_fplus  a0_g0  0.003418940607292
a2_fplus  a1_g0  -0.14480752091969
a2_fplus  a2_g0  1.4731114077044
a0_f0  a0_fperp  0.00081889818476
a0_f0  a1_fperp  -0.010781319488955
a0_f0  a2_fperp  0.003412694900316
a0_f0  a0_fplus  0.000537141101985
a0_f0  a1_fplus  -0.007704443872694
a0_f0  a2_fplus  0.004200318239258
a0_f0  a0_f0  0.000590669058622
a0_f0  a1_f0  -0.009180124214224
a0_f0  a2_f0  0.014354563175621
a0_f0  a0_gpp  0.000282122807891
a0_f0  a1_gperp  -0.002787352235813
a0_f0  a2_gperp  -0.006014644701873
a0_f0  a1_gplus  -0.003167435179955
a0_f0  a2_gplus  0.001211461876717
a0_f0  a0_g0  0.000459309674451
a0_f0  a1_g0  -0.005968689348181
a0_f0  a2_g0  0.005191608576111
a1_f0  a0_fperp  -0.009384220969219
a1_f0  a1_fperp  0.19579557021636
a1_f0  a2_fperp  -0.389214308223615
a1_f0  a0_fplus  -0.007306187428885
a1_f0  a1_fplus  0.181522242724825
a1_f0  a2_fplus  -0.67177765978261
a1_f0  a0_f0  -0.009180124214224
a1_f0  a1_f0  0.26520937472697
a1_f0  a2_f0  -1.4832676963001
a1_f0  a0_gpp  -0.003079329534961
a1_f0  a1_gperp  0.053220997424781
a1_f0  a2_gperp  -0.065929979893364
a1_f0  a1_gplus  0.052954679558757
a1_f0  a2_gplus  -0.139863217124695
a1_f0  a0_g0  -0.005023849702265
a1_f0  a1_g0  0.08204756357801
a1_f0  a2_g0  -0.15997865893319
a2_f0  a0_fperp  0.002186815886437
a2_f0  a1_fperp  -0.440864715855955
a2_f0  a2_fperp  7.8250842319353
a2_f0  a0_fplus  0.00185710394183
a2_f0  a1_fplus  -0.6586560176598
a2_f0  a2_fplus  13.854058662194
a2_f0  a0_f0  0.014354563175621
a2_f0  a1_f0  -1.4832676963001
a2_f0  a2_f0  23.062986986774
a2_f0  a0_gpp  -0.000651511349381
a2_f0  a1_gperp  -0.16700318795122
a2_f0  a2_gperp  3.60175176458835
a2_f0  a1_gplus  -0.070051274521097
a2_f0  a2_gplus  1.24796300230245
a2_f0  a0_g0  0.002008093678971
a2_f0  a1_g0  -0.12479754217765
a2_f0  a2_g0  1.48789072660585
a0_gpp  a0_fperp  0.000612031275093
a0_gpp  a1_fperp  -0.00681133794735
a0_gpp  a2_fperp  0.001209678053516
a0_gpp  a0_fplus  0.000336267346155
a0_gpp  a1_fplus  -0.003902554105211
a0_gpp  a2_fplus  0.000094468218874
a0_gpp  a0_f0  0.000282122807891
a0_gpp  a1_f0  -0.003079329534961
a0_gpp  a2_f0  -0.000651511349381
a0_gpp  a0_gpp  0.000246439154791
a0_gpp  a1_gperp  -0.002616264496938
a0_gpp  a2_gperp  -0.0005947463388
a0_gpp  a1_gplus  -0.002818324162878
a0_gpp  a2_gplus  0.002715565328257
a0_gpp  a0_g0  0.000372568577342
a0_gpp  a1_g0  -0.004817449066208
a0_gpp  a2_g0  0.0056209150821
a1_gperp  a0_fperp  -0.006740580097914
a1_gperp  a1_fperp  0.107315614169115
a1_gperp  a2_fperp  -0.19537745267421
a1_gperp  a0_fplus  -0.003697807979122
a1_gperp  a1_fplus  0.061995464673379
a1_gperp  a2_fplus  -0.107357568059815
a1_gperp  a0_f0  -0.002787352235813
a1_gperp  a1_f0  0.053220997424781
a1_gperp  a2_f0  -0.16700318795122
a1_gperp  a0_gpp  -0.002616264496938
a1_gperp  a1_gperp  0.12432345419646
a1_gperp  a2_gperp  -1.08947479835125
a1_gperp  a1_gplus  0.052534805020267
a1_gperp  a2_gplus  -0.26233645967155
a1_gperp  a0_g0  -0.004178506501378
a1_gperp  a1_g0  0.069876753464047
a1_gperp  a2_g0  -0.192661953576525
a2_gperp  a0_fperp  -0.009561286532377
a2_gperp  a1_fperp  -0.067286099100488
a2_gperp  a2_fperp  4.3198615959879
a2_gperp  a0_fplus  -0.007897124692035
a2_gperp  a1_fplus  0.017228882054147
a2_gperp  a2_fplus  2.7991550178394
a2_gperp  a0_f0  -0.006014644701873
a2_gperp  a1_f0  -0.065929979893364
a2_gperp  a2_f0  3.60175176458835
a2_gperp  a0_gpp  -0.0005947463388
a2_gperp  a1_gperp  -1.08947479835125
a2_gperp  a2_gperp  23.927346616679
a2_gperp  a1_gplus  -0.150806529834585
a2_gperp  a2_gplus  2.788865722563
a2_gperp  a0_g0  -0.0070052520097
a2_gperp  a1_g0  0.004955051539692
a2_gperp  a2_g0  1.8711153937392
a1_gplus  a0_fperp  -0.006176189905398
a1_gplus  a1_fperp  0.10704499441847
a1_gplus  a2_fperp  -0.118860174938195
a1_gplus  a0_fplus  -0.003550913339941
a1_gplus  a1_fplus  0.055497925851272
a1_gplus  a2_fplus  -0.028537317925923
a1_gplus  a0_f0  -0.003167435179955
a1_gplus  a1_f0  0.052954679558757
a1_gplus  a2_f0  -0.070051274521097
a1_gplus  a0_gpp  -0.002818324162878
a1_gplus  a1_gperp  0.052534805020267
a1_gplus  a2_gperp  -0.150806529834585
a1_gplus  a1_gplus  0.061015646907817
a1_gplus  a2_gplus  -0.30610435208332
a1_gplus  a0_g0  -0.0037303590944
a1_gplus  a1_g0  0.066337455428874
a1_gplus  a2_g0  -0.19714107893948
a2_gplus  a0_fperp  0.000998449083299
a2_gplus  a1_fperp  -0.219767032009665
a2_gplus  a2_fperp  3.0795468206827
a2_gplus  a0_fplus  0.000817844830001
a2_gplus  a1_fplus  -0.08116277413392
a2_gplus  a2_fplus  0.491954347997935
a2_gplus  a0_f0  0.001211461876717
a2_gplus  a1_f0  -0.139863217124695
a2_gplus  a2_f0  1.24796300230245
a2_gplus  a0_gpp  0.002715565328257
a2_gplus  a1_gperp  -0.26233645967155
a2_gplus  a2_gperp  2.788865722563
a2_gplus  a1_gplus  -0.30610435208332
a2_gplus  a2_gplus  4.6105908296449
a2_gplus  a0_g0  0.000008270075797
a2_gplus  a1_g0  -0.10990937211958
a2_gplus  a2_g0  2.36510937616385
a0_g0  a0_fperp  0.001223494876196
a0_g0  a1_fperp  -0.013206661892131
a0_g0  a2_fperp  0.007755318114121
a0_g0  a0_fplus  0.000635768076358
a0_g0  a1_fplus  -0.007635267725441
a0_g0  a2_fplus  0.003418940607292
a0_g0  a0_f0  0.000459309674451
a0_g0  a1_f0  -0.005023849702265
a0_g0  a2_f0  0.002008093678971
a0_g0  a0_gpp  0.000372568577342
a0_g0  a1_gperp  -0.004178506501378
a0_g0  a2_gperp  -0.0070052520097
a0_g0  a1_gplus  -0.0037303590944
a0_g0  a2_gplus  0.000008270075797
a0_g0  a0_g0  0.000813187364337
a0_g0  a1_g0  -0.01118131720488
a0_g0  a2_g0  0.016792898223237
a1_g0  a0_fperp  -0.015734201534717
a1_g0  a1_fperp  0.21042932150174
a1_g0  a2_fperp  -0.24345079354849
a1_g0  a0_fplus  -0.008195326646955
a1_g0  a1_fplus  0.115154831405415
a1_g0  a2_fplus  -0.14480752091969
a1_g0  a0_f0  -0.005968689348181
a1_g0  a1_f0  0.08204756357801
a1_g0  a2_f0  -0.12479754217765
a1_g0  a0_gpp  -0.004817449066208
a1_g0  a1_gperp  0.069876753464047
a1_g0  a2_gperp  0.004955051539692
a1_g0  a1_gplus  0.066337455428874
a1_g0  a2_gplus  -0.10990937211958
a1_g0  a0_g0  -0.01118131720488
a1_g0  a1_g0  0.19258287849807
a1_g0  a2_g0  -0.617396817162435
a2_g0  a0_fperp  0.013166566271611
a2_g0  a1_fperp  -0.39554502190203
a2_g0  a2_fperp  3.5256744657401
a2_g0  a0_fplus  0.006249880352224
a2_g0  a1_fplus  -0.174011921895845
a2_g0  a2_fplus  1.4731114077044
a2_g0  a0_f0  0.005191608576111
a2_g0  a1_f0  -0.15997865893319
a2_g0  a2_f0  1.48789072660585
a2_g0  a0_gpp  0.0056209150821
a2_g0  a1_gperp  -0.192661953576525
a2_g0  a2_gperp  1.8711153937392
a2_g0  a1_gplus  -0.19714107893948
a2_g0  a2_gplus  2.36510937616385
a2_g0  a0_g0  0.016792898223237
a2_g0  a1_g0  -0.617396817162435
a2_g0  a2_g0  6.0851537035507


==> anc/LambdacLambda_results.dat <==
a0_fperp  1.2955733552102
a1_fperp  -3.2664775710397
a2_fperp  7.1587415496786
a0_fplus  0.80681305417928
a1_fplus  -2.8862401794234
a2_fplus  7.8173654487099
a0_f0  0.77313413420789
a1_f0  -2.2356600619022
a2_f0  5.3821053913979
a0_gpp  0.67568362532183
a1_gperp  -1.9073035414579
a2_gperp  6.2444334166104
a1_gplus  -2.4371671687515
a2_gplus  13.70127301529
a0_g0  0.7146069790198
a1_g0  -2.8582829568773
a2_g0  11.80480784834

